Recommended Second Virial Coefficients for Nitrogen and Oxygen

We provide recommended values for the second virial coefficient, $B(T)$, and its uncertainty, for molecular nitrogen and oxygen. The temperature range covered is $20-3000$ K for nitrogen and $20-2000$ K for oxygen. The recommendations are based on tuning previously published state-of-the-art ab initio pair potentials so that the $B(T)$ calculated from the potentials match selected high-accuracy experimental data; for nitrogen the tuning utilizes values of $B$ derived from literature density data with greatly reduced uncertainty by analyzing the data with the aid of ab initio calculated higher virial coefficients. Quantum effects on $B$ are fully included with the path-integral Monte Carlo method. The resulting $B(T)$ have uncertainties similar to those of the best experimental data, but cover a much wider temperature range.

==> N2_N2_PES.f90 <==
!-----------------------------------------------------------------------------------
!
!           Recommended Second Virial Coefficients for Nitrogen and Oxygen
! 
!                          Supplementary Information
!
!  This is a Fortran 90 program that calculates the interaction energy from the
!  N2-N2 PES as a function of the center-of-mass separation R and the three angles
!  defining the mutual orientation of the two molecules. For more information, see
!  the paper on the original PES: R. Hellmann, Mol. Phys. 111, 387-401 (2013).
!    
!-----------------------------------------------------------------------------------

PROGRAM N2_N2_PES

IMPLICIT NONE
REAL(8) :: R,Theta_1,Theta_2,Phi
REAL(8) :: V

OPEN(10,file='Example_input_N2-N2_PES.txt',status='old')

READ(10,*) 
READ(10,*) R
READ(10,*) Theta_1
READ(10,*) Theta_2
READ(10,*) Phi

CALL N2_N2_init_pot()

CALL N2_N2_pot(R,Theta_1,Theta_2,Phi,V)

WRITE(*,"('V = ',f9.2,' K')") V

END PROGRAM N2_N2_PES

!-----------------------------------------------------------------------------------

MODULE N2_N2_potpar

REAL(8),DIMENSION(5,5) :: A,alpha,C6,b
REAL(8),DIMENSION(5)   :: q,z0
REAL(8),DIMENSION(1:6) :: rfac

! V_12^A (2013 untuned potential)
! REAL(8),PARAMETER,DIMENSION(1:28) :: p = &       
! (/ 0.846144529794D+07, & ! A
!    0.198375106632D+07, &
!    0.216444280602D+08, &
!   -0.825811757649D+07, &
!    0.116781452519D+08, &
!   -0.889934931566D+07, &
!    0.293660213026D+01, & ! alpha
!    0.211392143479D+01, &
!    0.322097240942D+01, &
!    0.264088584245D+01, &
!    0.292688055782D+01, &
!    0.305000862940D+01, &
!    0.224212900521D+07, & ! C6
!    0.103132819062D+08, &
!    0.277494715937D+07, &
!   -0.438154598247D+07, &
!    0.304119164146D+07, &
!   -0.740002575021D+07, &
!    0.310077160627D+01, & ! b
!    0.244007490969D+01, &
!    0.189759495054D+01, &
!    0.352966064535D+01, &
!    0.292682684017D+01, &
!    0.197080180486D+01, &
!   -0.794512156118D+03, & ! q
!    0.162186520764D+04, &
!    0.682390307412D+00, & ! z
!    0.434260425799D+00 /)

! V_12^B (2013 tuned potential)
! REAL(8),PARAMETER,DIMENSION(1:28) :: p = &
!  (/ 0.973347918383D+07, & ! A
!     0.299460243665D+07, &
!     0.163947777734D+08, &
!    -0.954555977809D+07, &
!     0.122158259267D+08, &
!    -0.819908034347D+07, &
!     0.306144571072D+01, & ! alpha
!     0.215319940621D+01, &
!     0.299548316813D+01, &
!     0.258710992361D+01, &
!     0.296686681629D+01, &
!     0.284661195657D+01, &
!     0.298807116692D+07, & ! C6
!     0.146889670654D+08, &
!     0.107874613877D+08, &
!    -0.608284467163D+07, &
!     0.490318811890D+07, &
!    -0.129841807274D+08, &
!     0.258031350518D+01, & ! b
!     0.242577961527D+01, &
!     0.197117981681D+01, &
!     0.345760438302D+01, &
!     0.246746232590D+01, &
!     0.202508542307D+01, &
!    -0.832778845410D+03, & ! q
!     0.160124507755D+04, &
!     0.680065710389D+00, & ! z
!     0.447763006688D+00 /)

! V_12^C (2026 tuned potential)
REAL(8),PARAMETER,DIMENSION(1:28) :: p = &
 (/ 0.974712063664D+07, & ! A
    0.301907425980D+07, &
    0.165837554759D+08, &
   -0.956587739018D+07, &
    0.122796619451D+08, &
   -0.829452675240D+07, &
    0.306144571072D+01, & ! alpha
    0.215319940621D+01, &
    0.299548316813D+01, &
    0.258710992361D+01, &
    0.296686681629D+01, &
    0.284661195657D+01, &
    0.298148680320D+07, & ! C6
    0.147803934116D+08, &
    0.111215139859D+08, &
   -0.608784613724D+07, &
    0.492860563688D+07, &
   -0.131679504462D+08, &
    0.258031350518D+01, & ! b
    0.242577961527D+01, &
    0.197117981681D+01, &
    0.345760438302D+01, &
    0.246746232590D+01, &
    0.202508542307D+01, &
   -0.831104902655D+03, & ! q
    0.159738366740D+04, &
    0.680065710389D+00, & ! z
    0.447763006688D+00 /)

END MODULE N2_N2_potpar

!-----------------------------------------------------------------------------------

SUBROUTINE N2_N2_init_pot()
USE N2_N2_potpar

IMPLICIT NONE
INTEGER :: i

A(1,1) = p(1) ; alpha(1,1) = p(7)  ; C6(1,1) = p(13) ; b(1,1) = p(19) 
A(1,5) = p(1) ; alpha(1,5) = p(7)  ; C6(1,5) = p(13) ; b(1,5) = p(19) 
A(5,1) = p(1) ; alpha(5,1) = p(7)  ; C6(5,1) = p(13) ; b(5,1) = p(19) 
A(5,5) = p(1) ; alpha(5,5) = p(7)  ; C6(5,5) = p(13) ; b(5,5) = p(19) 

A(2,2) = p(2) ; alpha(2,2) = p(8)  ; C6(2,2) = p(14) ; b(2,2) = p(20) 
A(2,4) = p(2) ; alpha(2,4) = p(8)  ; C6(2,4) = p(14) ; b(2,4) = p(20) 
A(4,2) = p(2) ; alpha(4,2) = p(8)  ; C6(4,2) = p(14) ; b(4,2) = p(20) 
A(4,4) = p(2) ; alpha(4,4) = p(8)  ; C6(4,4) = p(14) ; b(4,4) = p(20) 

A(3,3) = p(3) ; alpha(3,3) = p(9)  ; C6(3,3) = p(15) ; b(3,3) = p(21) 

A(1,2) = p(4) ; alpha(1,2) = p(10) ; C6(1,2) = p(16) ; b(1,2) = p(22) 
A(2,1) = p(4) ; alpha(2,1) = p(10) ; C6(2,1) = p(16) ; b(2,1) = p(22) 
A(4,5) = p(4) ; alpha(4,5) = p(10) ; C6(4,5) = p(16) ; b(4,5) = p(22) 
A(5,4) = p(4) ; alpha(5,4) = p(10) ; C6(5,4) = p(16) ; b(5,4) = p(22) 
A(1,4) = p(4) ; alpha(1,4) = p(10) ; C6(1,4) = p(16) ; b(1,4) = p(22)
A(4,1) = p(4) ; alpha(4,1) = p(10) ; C6(4,1) = p(16) ; b(4,1) = p(22)
A(2,5) = p(4) ; alpha(2,5) = p(10) ; C6(2,5) = p(16) ; b(2,5) = p(22)
A(5,2) = p(4) ; alpha(5,2) = p(10) ; C6(5,2) = p(16) ; b(5,2) = p(22)

A(1,3) = p(5) ; alpha(1,3) = p(11) ; C6(1,3) = p(17) ; b(1,3) = p(23) 
A(3,1) = p(5) ; alpha(3,1) = p(11) ; C6(3,1) = p(17) ; b(3,1) = p(23) 
A(3,5) = p(5) ; alpha(3,5) = p(11) ; C6(3,5) = p(17) ; b(3,5) = p(23) 
A(5,3) = p(5) ; alpha(5,3) = p(11) ; C6(5,3) = p(17) ; b(5,3) = p(23) 

A(2,3) = p(6) ; alpha(2,3) = p(12) ; C6(2,3) = p(18) ; b(2,3) = p(24)
A(3,2) = p(6) ; alpha(3,2) = p(12) ; C6(3,2) = p(18) ; b(3,2) = p(24)
A(3,4) = p(6) ; alpha(3,4) = p(12) ; C6(3,4) = p(18) ; b(3,4) = p(24)
A(4,3) = p(6) ; alpha(4,3) = p(12) ; C6(4,3) = p(18) ; b(4,3) = p(24)
 
q(1) = p(25)
q(2) = p(26)
q(3) = -2.0d0*(p(25)+p(26))
q(4) = p(26)
q(5) = p(25)

z0(1) = -p(27)
z0(2) = -p(28)
z0(3) =  0.0d0
z0(4) =  p(28)
z0(5) =  p(27)

rfac(1) = 1.0d0
DO i = 2,6
  rfac(i) = rfac(i-1)/dble(i) 
ENDDO

END SUBROUTINE N2_N2_init_pot

!-----------------------------------------------------------------------------------

SUBROUTINE N2_N2_pot(R_com,ThetaA,ThetaB,Phi,V)
USE N2_N2_potpar

IMPLICIT NONE
REAL(8),INTENT(IN)  :: R_com,ThetaA,ThetaB,Phi
REAL(8),INTENT(OUT) :: V

REAL(8) :: sinThetaA,sinThetaB,sinPhi,sPsTB
REAL(8) :: cosThetaA,cosThetaB,cosPhi,cPsTB
REAL(8) :: xa(5),za(5),xb(5),yb(5),zb(5)
REAL(8) :: r,rk,rk2,rk3,rk6
REAL(8) :: alphar,dampexp,alpharpowk,dampsum,f6

REAL(8),PARAMETER :: pi = 3.1415926535897932d0, pid180 = pi/180.0d0

INTEGER :: i,j,k

sinThetaA = sin(ThetaA * pid180)
cosThetaA = cos(ThetaA * pid180)
sinThetaB = sin(ThetaB * pid180)
cosThetaB = cos(ThetaB * pid180)
sinPhi    = sin(Phi    * pid180)
cosPhi    = cos(Phi    * pid180)

cPsTB = cosPhi * sinThetaB
sPsTB = sinPhi * sinThetaB

V = 0.0d0

DO i = 1,5
  xa(i) = sinThetaA * z0(i)
  za(i) = cosThetaA * z0(i)
  xb(i) = cPsTB     * z0(i)
  yb(i) = sPsTB     * z0(i)
  zb(i) = cosThetaB * z0(i) + R_com
ENDDO

DO i = 1,5
  DO j = 1,5
    
    r = sqrt((xb(j) - xa(i))**2 + yb(j)**2 + (zb(j) - za(i))**2)
    
    rk  = 1.0d0/r
    rk2 = rk*rk
    rk3 = rk2*rk
    rk6 = rk3*rk3
    
    alphar     = b(i,j) * r
    dampexp    = exp(-alphar)
    dampsum    = 1.0d0
    alpharpowk = 1.0d0
    DO k = 1,6
      alpharpowk = alpharpowk * alphar
      dampsum    = dampsum + alpharpowk * rfac(k)
    ENDDO
    f6 = 1.0d0 - dampexp * dampsum
    
    V = V + A(i,j) * exp(-alpha(i,j)*r) &
      + q(i)*q(j)*rk - C6(i,j)*rk6*F6
    
  ENDDO
ENDDO

END SUBROUTINE N2_N2_pot


==> O2_O2_quintet_PES.f90 <==
!-----------------------------------------------------------------------------------
!
!           Recommended Second Virial Coefficients for Nitrogen and Oxygen
! 
!                          Supplementary Information
!
!  This is a Fortran 90 program that calculates the interaction energy from the
!  quintet O2-O2 PES as a function of the center-of-mass separation R and the
!  three angles defining the mutual orientation of the two molecules. The code
!  provided here is a modified version of that of Hellmann [J. Chem. Phys. 159,
!  104303 (2023)] with parameters tuned to the B(T) values of Egan.
!    
!-----------------------------------------------------------------------------------

PROGRAM O2_O2_quintet_PES

IMPLICIT NONE
REAL(8) :: R,Theta_1,Theta_2,Phi
REAL(8) :: V

OPEN(10,file='Example_input_O2-O2_quintet_PES.txt',status='old')

READ(10,*) 
READ(10,*) R
READ(10,*) Theta_1
READ(10,*) Theta_2
READ(10,*) Phi

CALL O2_O2_quintet_init_pot()

CALL O2_O2_quintet_pot(R,Theta_1,Theta_2,Phi,V)

WRITE(*,"('V = ',f9.2,' K')") V

END PROGRAM O2_O2_quintet_PES

!-----------------------------------------------------------------------------------

MODULE O2_O2_quintet_potpar

REAL(8),DIMENSION(5,5) :: A,B,C,alpha,C6,C8
REAL(8),DIMENSION(1:8) :: rfac

! Site coordinates:

REAL(8),PARAMETER,DIMENSION(1:5) :: z0 = &
 (/  0.8720754223861373D+00, & ! A
     0.5594766929324460D+00, & ! B
     0.0000000000000000D+00, & ! C
    -0.5594766929324460D+00, & ! B
    -0.8720754223861373D+00 /) ! A

! Site charges:

REAL(8),PARAMETER,DIMENSION(1:5) :: q = &
 (/ -0.2476948931739040D+03, & ! A
     0.5593276066026649D+03, & ! B
    -0.6232654268575218D+03, & ! C
     0.5593276066026649D+03, & ! B
    -0.2476948931739040D+03 /) ! A

! Site-site interaction parameters:

REAL(8),PARAMETER,DIMENSION(36) :: p = &
! A
 (/  0.8697447094784903D+06, & ! A-A
    -0.2391679913021243D+07, & ! A-B
    -0.1390092120766991D+08, & ! A-C
     0.3430171988533797D+08, & ! B-B
     0.7635160667342674D+06, & ! B-C
    -0.1881791428986810D+08, & ! C-C
! B
     0.4847170372408204D+05, & ! A-A
     0.1861674069443535D+07, & ! A-B
     0.1072943916795041D+08, & ! A-C
    -0.1821736498532480D+08, & ! B-B
    -0.1051776999313860D+06, & ! B-C
     0.0000000000000000D+00, & ! C-C
! C
     0.2064274862716080D+05, & ! A-A
    -0.1211513934095498D+07, & ! A-B
    -0.6013216257396987D+05, & ! A-C
     0.9882104707401693D+07, & ! B-B
    -0.1011144299069071D+05, & ! B-C
    -0.5848166819468929D+07, & ! C-C
! alpha
     0.2683253857371767D+01, & ! A-A
     0.3364201697037727D+01, & ! A-B
     0.2954902097732262D+01, & ! A-C
     0.3535454743251395D+01, & ! B-B
     0.1877088619235140D+01, & ! B-C
     0.2696408942831086D+01, & ! C-C
! C6
     0.4967454687987416D+07, & ! A-A
    -0.1049744136689360D+08, & ! A-B
     0.1084176474851235D+08, & ! A-C
     0.2436303122970945D+08, & ! B-B
    -0.2598845558847613D+08, & ! B-C
     0.2767127772062277D+08, & ! C-C
! C8
    -0.4552795522831803D+08, & ! A-A
     0.9277828932404916D+08, & ! A-B
    -0.9896093573536515D+08, & ! A-C
    -0.2162169596572413D+09, & ! B-B
     0.2323610791757013D+09, & ! B-C
    -0.2298420249389464D+09 - 0.38d5 /) ! C-C tuned

END MODULE O2_O2_quintet_potpar

!-----------------------------------------------------------------------------------

SUBROUTINE O2_O2_quintet_init_pot()
USE O2_O2_quintet_potpar

IMPLICIT NONE
INTEGER :: i

A(1,1) = p(1) ; B(1,1) = p(7)  ; C(1,1) = p(13)
A(1,5) = p(1) ; B(1,5) = p(7)  ; C(1,5) = p(13)
A(5,1) = p(1) ; B(5,1) = p(7)  ; C(5,1) = p(13)
A(5,5) = p(1) ; B(5,5) = p(7)  ; C(5,5) = p(13)

A(1,2) = p(2) ; B(1,2) = p(8)  ; C(1,2) = p(14)
A(1,4) = p(2) ; B(1,4) = p(8)  ; C(1,4) = p(14)
A(5,2) = p(2) ; B(5,2) = p(8)  ; C(5,2) = p(14)
A(5,4) = p(2) ; B(5,4) = p(8)  ; C(5,4) = p(14)
A(2,1) = p(2) ; B(2,1) = p(8)  ; C(2,1) = p(14)
A(2,5) = p(2) ; B(2,5) = p(8)  ; C(2,5) = p(14)
A(4,1) = p(2) ; B(4,1) = p(8)  ; C(4,1) = p(14)
A(4,5) = p(2) ; B(4,5) = p(8)  ; C(4,5) = p(14)

A(1,3) = p(3) ; B(1,3) = p(9)  ; C(1,3) = p(15)
A(5,3) = p(3) ; B(5,3) = p(9)  ; C(5,3) = p(15)
A(3,1) = p(3) ; B(3,1) = p(9)  ; C(3,1) = p(15)
A(3,5) = p(3) ; B(3,5) = p(9)  ; C(3,5) = p(15)

A(2,2) = p(4) ; B(2,2) = p(10) ; C(2,2) = p(16)
A(2,4) = p(4) ; B(2,4) = p(10) ; C(2,4) = p(16)
A(4,2) = p(4) ; B(4,2) = p(10) ; C(4,2) = p(16)
A(4,4) = p(4) ; B(4,4) = p(10) ; C(4,4) = p(16)

A(2,3) = p(5) ; B(2,3) = p(11) ; C(2,3) = p(17)
A(4,3) = p(5) ; B(4,3) = p(11) ; C(4,3) = p(17)
A(3,2) = p(5) ; B(3,2) = p(11) ; C(3,2) = p(17)
A(3,4) = p(5) ; B(3,4) = p(11) ; C(3,4) = p(17)

A(3,3) = p(6) ; B(3,3) = p(12) ; C(3,3) = p(18)

alpha(1,1) = p(19) ; C6(1,1) = p(25) ; C8(1,1) = p(31)
alpha(1,5) = p(19) ; C6(1,5) = p(25) ; C8(1,5) = p(31)
alpha(5,1) = p(19) ; C6(5,1) = p(25) ; C8(5,1) = p(31)
alpha(5,5) = p(19) ; C6(5,5) = p(25) ; C8(5,5) = p(31)

alpha(1,2) = p(20) ; C6(1,2) = p(26) ; C8(1,2) = p(32)
alpha(1,4) = p(20) ; C6(1,4) = p(26) ; C8(1,4) = p(32)
alpha(5,2) = p(20) ; C6(5,2) = p(26) ; C8(5,2) = p(32)
alpha(5,4) = p(20) ; C6(5,4) = p(26) ; C8(5,4) = p(32)
alpha(2,1) = p(20) ; C6(2,1) = p(26) ; C8(2,1) = p(32)
alpha(2,5) = p(20) ; C6(2,5) = p(26) ; C8(2,5) = p(32)
alpha(4,1) = p(20) ; C6(4,1) = p(26) ; C8(4,1) = p(32)
alpha(4,5) = p(20) ; C6(4,5) = p(26) ; C8(4,5) = p(32)

alpha(1,3) = p(21) ; C6(1,3) = p(27) ; C8(1,3) = p(33)
alpha(5,3) = p(21) ; C6(5,3) = p(27) ; C8(5,3) = p(33)
alpha(3,1) = p(21) ; C6(3,1) = p(27) ; C8(3,1) = p(33)
alpha(3,5) = p(21) ; C6(3,5) = p(27) ; C8(3,5) = p(33)

alpha(2,2) = p(22) ; C6(2,2) = p(28) ; C8(2,2) = p(34)
alpha(2,4) = p(22) ; C6(2,4) = p(28) ; C8(2,4) = p(34)
alpha(4,2) = p(22) ; C6(4,2) = p(28) ; C8(4,2) = p(34)
alpha(4,4) = p(22) ; C6(4,4) = p(28) ; C8(4,4) = p(34)

alpha(2,3) = p(23) ; C6(2,3) = p(29) ; C8(2,3) = p(35)
alpha(4,3) = p(23) ; C6(4,3) = p(29) ; C8(4,3) = p(35)
alpha(3,2) = p(23) ; C6(3,2) = p(29) ; C8(3,2) = p(35)
alpha(3,4) = p(23) ; C6(3,4) = p(29) ; C8(3,4) = p(35)

alpha(3,3) = p(24) ; C6(3,3) = p(30) ; C8(3,3) = p(36)

rfac(1) = 1.0d0
DO i = 2,8
  rfac(i) = rfac(i-1)/dble(i) 
ENDDO

END SUBROUTINE O2_O2_quintet_init_pot

!-----------------------------------------------------------------------------------

SUBROUTINE O2_O2_quintet_pot(R_com,ThetaA,ThetaB,Phi,V)
USE O2_O2_quintet_potpar

IMPLICIT NONE
REAL(8),INTENT(IN)  :: R_com,ThetaA,ThetaB,Phi
REAL(8),INTENT(OUT) :: V

REAL(8) :: sinThetaA,sinThetaB,sinPhi,sPsTB
REAL(8) :: cosThetaA,cosThetaB,cosPhi,cPsTB
real(8) :: P1_A(5),P1_B(5),P2_A,P2_B
REAL(8) :: xa(5),za(5),xb(5),yb(5),zb(5)
REAL(8) :: r,rk,rk2,rk3,rk6,rk8
REAL(8) :: alphar,dampexp,alpharpowk,dampsum,f6,f8

REAL(8),PARAMETER :: pi = 3.1415926535897932d0, pid180 = pi/180.0d0

INTEGER :: i,j,k

sinThetaA = sin(ThetaA * pid180)
cosThetaA = cos(ThetaA * pid180)
sinThetaB = sin(ThetaB * pid180)
cosThetaB = cos(ThetaB * pid180)
sinPhi    = sin(Phi    * pid180)
cosPhi    = cos(Phi    * pid180)

cPsTB = cosPhi * sinThetaB
sPsTB = sinPhi * sinThetaB

V = 0.0d0

DO i = 1,5
  xa(i) = sinThetaA * z0(i)
  za(i) = cosThetaA * z0(i)
  xb(i) = cPsTB     * z0(i)
  yb(i) = sPsTB     * z0(i)
  zb(i) = cosThetaB * z0(i) + R_com
ENDDO

P1_A(1) =  cosThetaA
P1_A(2) =  cosThetaA
P1_A(3) =  0.0d0
P1_A(4) = -cosThetaA
P1_A(5) = -cosThetaA

P1_B(1) = -cosThetaB
P1_B(2) = -cosThetaB
P1_B(3) =  0.0d0
P1_B(4) =  cosThetaB
P1_B(5) =  cosThetaB

P2_A = 1.5d0*cosThetaA**2 - 0.5d0
P2_B = 1.5d0*cosThetaB**2 - 0.5d0

DO i = 1,5
  DO j = 1,5
    
    r = sqrt((xb(j) - xa(i))**2 + yb(j)**2 + (zb(j) - za(i))**2)
    
    rk  = 1.0d0/r
    rk2 = rk*rk
    rk3 = rk2*rk
    rk6 = rk3*rk3
    rk8 = rk6*rk2
    
    alphar     = alpha(i,j) * r
    dampexp    = exp(-alphar)
    dampsum    = 1.0d0
    alpharpowk = 1.0d0
    DO k = 1,6
      alpharpowk = alpharpowk * alphar
      dampsum    = dampsum + alpharpowk * rfac(k)
    ENDDO
    f6 = 1.0d0 - dampexp * dampsum
    DO k = 7,8
      alpharpowk = alpharpowk * alphar
      dampsum    = dampsum + alpharpowk * rfac(k)
    ENDDO
    f8 = 1.0d0 - dampexp * dampsum
    
    V = V + (A(i,j) + B(i,j) * (P1_A(i) + P1_B(j)) &
          + C(i,j) * (P2_A + P2_B)) * exp(-alpha(i,j)*r) &
          + q(i)*q(j)*rk - C6(i,j)*rk6*F6 - C8(i,j)*rk8*F8
    
  ENDDO
ENDDO

END SUBROUTINE O2_O2_quintet_pot


==> O2_O2_singlet_PES.f90 <==
!-----------------------------------------------------------------------------------
!
!           Recommended Second Virial Coefficients for Nitrogen and Oxygen
! 
!                          Supplementary Information
!
!  This is a Fortran 90 program that calculates the interaction energy from the
!  singlet O2-O2 PES as a function of the center-of-mass separation R and the
!  three angles defining the mutual orientation of the two molecules. The code
!  provided here is a modified version of that of Hellmann [J. Chem. Phys. 159,
!  104303 (2023)] with parameters tuned to the B(T) values of Egan.
!    
!-----------------------------------------------------------------------------------

PROGRAM O2_O2_singlet_PES

IMPLICIT NONE
REAL(8) :: R,Theta_1,Theta_2,Phi
REAL(8) :: V

OPEN(10,file='Example_input_O2-O2_singlet_PES.txt',status='old')

READ(10,*) 
READ(10,*) R
READ(10,*) Theta_1
READ(10,*) Theta_2
READ(10,*) Phi

CALL O2_O2_singlet_init_pot()

CALL O2_O2_singlet_pot(R,Theta_1,Theta_2,Phi,V)

WRITE(*,"('V = ',f9.2,' K')") V

END PROGRAM O2_O2_singlet_PES

!-----------------------------------------------------------------------------------

MODULE O2_O2_singlet_potpar

REAL(8),DIMENSION(5,5) :: A,B,C,alpha,C6,C8
REAL(8),DIMENSION(1:8) :: rfac

! Site coordinates:

REAL(8),PARAMETER,DIMENSION(1:5) :: z0 = &
 (/  0.7830994726282441D+00, & ! A
     0.4679293790739131D+00, & ! B
     0.0000000000000000D+00, & ! C
    -0.4679293790739131D+00, & ! B
    -0.7830994726282441D+00 /) ! A

! Site charges:

REAL(8),PARAMETER,DIMENSION(1:5) :: q = &
 (/  0.4306025752594418D+02, & ! A
    -0.1813354401976717D+03, & ! B
     0.2765503653434554D+03, & ! C
    -0.1813354401976717D+03, & ! B
     0.4306025752594418D+02 /) ! A

! Site-site interaction parameters:

REAL(8),PARAMETER,DIMENSION(36) :: p = &
! A
 (/ -0.2144056288157127D+08, & ! A-A
     0.8511544179274756D+08, & ! A-B
     0.4952749564704599D+08, & ! A-C
    -0.2622616632118492D+09, & ! B-B
    -0.2652155953291754D+08, & ! B-C
     0.9542785333053337D+09, & ! C-C
! B
     0.1049741661971409D+08, & ! A-A
    -0.3693102216686057D+08, & ! A-B
    -0.6563782366897159D+08, & ! A-C
     0.1102978141855476D+09, & ! B-B
    -0.5515124720576456D+08, & ! B-C
     0.0000000000000000D+00, & ! C-C
! C
    -0.4679751390623671D+07, & ! A-A
     0.1520015293782875D+08, & ! A-B
    -0.1954491849123019D+07, & ! A-C
    -0.3977356849011924D+08, & ! B-B
    -0.2412363124366300D+06, & ! B-C
     0.4944835658123394D+09, & ! C-C
! alpha
     0.3521161533709000D+01, & ! A-A
     0.3497454884564760D+01, & ! A-B
     0.3304769509342097D+01, & ! A-C
     0.3369281814652819D+01, & ! B-B
     0.4191213864270941D+01, & ! B-C
     0.4619996557973002D+01, & ! C-C
! C6
    -0.5466772364127625D+07, & ! A-A
     0.1267481941997064D+08, & ! A-B
    -0.1238591189281590D+08, & ! A-C
    -0.2618995290983117D+08, & ! B-B
     0.2208244861110778D+08, & ! B-C
    -0.1313087402748747D+08, & ! C-C
! C8
     0.4733985664816549D+08, & ! A-A
    -0.1143541108158927D+09, & ! A-B
     0.9768454467802285D+08, & ! A-C
     0.2606668336252576D+09, & ! B-B
    -0.1904038480503454D+09, & ! B-C
     0.5498127940888344D+08 - 0.225d5 /) ! C-C tuned

END MODULE O2_O2_singlet_potpar

!-----------------------------------------------------------------------------------

SUBROUTINE O2_O2_singlet_init_pot()
USE O2_O2_singlet_potpar

IMPLICIT NONE
INTEGER :: i

A(1,1) = p(1) ; B(1,1) = p(7)  ; C(1,1) = p(13)
A(1,5) = p(1) ; B(1,5) = p(7)  ; C(1,5) = p(13)
A(5,1) = p(1) ; B(5,1) = p(7)  ; C(5,1) = p(13)
A(5,5) = p(1) ; B(5,5) = p(7)  ; C(5,5) = p(13)

A(1,2) = p(2) ; B(1,2) = p(8)  ; C(1,2) = p(14)
A(1,4) = p(2) ; B(1,4) = p(8)  ; C(1,4) = p(14)
A(5,2) = p(2) ; B(5,2) = p(8)  ; C(5,2) = p(14)
A(5,4) = p(2) ; B(5,4) = p(8)  ; C(5,4) = p(14)
A(2,1) = p(2) ; B(2,1) = p(8)  ; C(2,1) = p(14)
A(2,5) = p(2) ; B(2,5) = p(8)  ; C(2,5) = p(14)
A(4,1) = p(2) ; B(4,1) = p(8)  ; C(4,1) = p(14)
A(4,5) = p(2) ; B(4,5) = p(8)  ; C(4,5) = p(14)

A(1,3) = p(3) ; B(1,3) = p(9)  ; C(1,3) = p(15)
A(5,3) = p(3) ; B(5,3) = p(9)  ; C(5,3) = p(15)
A(3,1) = p(3) ; B(3,1) = p(9)  ; C(3,1) = p(15)
A(3,5) = p(3) ; B(3,5) = p(9)  ; C(3,5) = p(15)

A(2,2) = p(4) ; B(2,2) = p(10) ; C(2,2) = p(16)
A(2,4) = p(4) ; B(2,4) = p(10) ; C(2,4) = p(16)
A(4,2) = p(4) ; B(4,2) = p(10) ; C(4,2) = p(16)
A(4,4) = p(4) ; B(4,4) = p(10) ; C(4,4) = p(16)

A(2,3) = p(5) ; B(2,3) = p(11) ; C(2,3) = p(17)
A(4,3) = p(5) ; B(4,3) = p(11) ; C(4,3) = p(17)
A(3,2) = p(5) ; B(3,2) = p(11) ; C(3,2) = p(17)
A(3,4) = p(5) ; B(3,4) = p(11) ; C(3,4) = p(17)

A(3,3) = p(6) ; B(3,3) = p(12) ; C(3,3) = p(18)

alpha(1,1) = p(19) ; C6(1,1) = p(25) ; C8(1,1) = p(31)
alpha(1,5) = p(19) ; C6(1,5) = p(25) ; C8(1,5) = p(31)
alpha(5,1) = p(19) ; C6(5,1) = p(25) ; C8(5,1) = p(31)
alpha(5,5) = p(19) ; C6(5,5) = p(25) ; C8(5,5) = p(31)

alpha(1,2) = p(20) ; C6(1,2) = p(26) ; C8(1,2) = p(32)
alpha(1,4) = p(20) ; C6(1,4) = p(26) ; C8(1,4) = p(32)
alpha(5,2) = p(20) ; C6(5,2) = p(26) ; C8(5,2) = p(32)
alpha(5,4) = p(20) ; C6(5,4) = p(26) ; C8(5,4) = p(32)
alpha(2,1) = p(20) ; C6(2,1) = p(26) ; C8(2,1) = p(32)
alpha(2,5) = p(20) ; C6(2,5) = p(26) ; C8(2,5) = p(32)
alpha(4,1) = p(20) ; C6(4,1) = p(26) ; C8(4,1) = p(32)
alpha(4,5) = p(20) ; C6(4,5) = p(26) ; C8(4,5) = p(32)

alpha(1,3) = p(21) ; C6(1,3) = p(27) ; C8(1,3) = p(33)
alpha(5,3) = p(21) ; C6(5,3) = p(27) ; C8(5,3) = p(33)
alpha(3,1) = p(21) ; C6(3,1) = p(27) ; C8(3,1) = p(33)
alpha(3,5) = p(21) ; C6(3,5) = p(27) ; C8(3,5) = p(33)

alpha(2,2) = p(22) ; C6(2,2) = p(28) ; C8(2,2) = p(34)
alpha(2,4) = p(22) ; C6(2,4) = p(28) ; C8(2,4) = p(34)
alpha(4,2) = p(22) ; C6(4,2) = p(28) ; C8(4,2) = p(34)
alpha(4,4) = p(22) ; C6(4,4) = p(28) ; C8(4,4) = p(34)

alpha(2,3) = p(23) ; C6(2,3) = p(29) ; C8(2,3) = p(35)
alpha(4,3) = p(23) ; C6(4,3) = p(29) ; C8(4,3) = p(35)
alpha(3,2) = p(23) ; C6(3,2) = p(29) ; C8(3,2) = p(35)
alpha(3,4) = p(23) ; C6(3,4) = p(29) ; C8(3,4) = p(35)

alpha(3,3) = p(24) ; C6(3,3) = p(30) ; C8(3,3) = p(36)

rfac(1) = 1.0d0
DO i = 2,8
  rfac(i) = rfac(i-1)/dble(i) 
ENDDO

END SUBROUTINE O2_O2_singlet_init_pot

!-----------------------------------------------------------------------------------

SUBROUTINE O2_O2_singlet_pot(R_com,ThetaA,ThetaB,Phi,V)
USE O2_O2_singlet_potpar

IMPLICIT NONE
REAL(8),INTENT(IN)  :: R_com,ThetaA,ThetaB,Phi
REAL(8),INTENT(OUT) :: V

REAL(8) :: sinThetaA,sinThetaB,sinPhi,sPsTB
REAL(8) :: cosThetaA,cosThetaB,cosPhi,cPsTB
real(8) :: P1_A(5),P1_B(5),P2_A,P2_B
REAL(8) :: xa(5),za(5),xb(5),yb(5),zb(5)
REAL(8) :: r,rk,rk2,rk3,rk6,rk8
REAL(8) :: alphar,dampexp,alpharpowk,dampsum,f6,f8

REAL(8),PARAMETER :: pi = 3.1415926535897932d0, pid180 = pi/180.0d0

INTEGER :: i,j,k

sinThetaA = sin(ThetaA * pid180)
cosThetaA = cos(ThetaA * pid180)
sinThetaB = sin(ThetaB * pid180)
cosThetaB = cos(ThetaB * pid180)
sinPhi    = sin(Phi    * pid180)
cosPhi    = cos(Phi    * pid180)

cPsTB = cosPhi * sinThetaB
sPsTB = sinPhi * sinThetaB

V = 0.0d0

DO i = 1,5
  xa(i) = sinThetaA * z0(i)
  za(i) = cosThetaA * z0(i)
  xb(i) = cPsTB     * z0(i)
  yb(i) = sPsTB     * z0(i)
  zb(i) = cosThetaB * z0(i) + R_com
ENDDO

P1_A(1) =  cosThetaA
P1_A(2) =  cosThetaA
P1_A(3) =  0.0d0
P1_A(4) = -cosThetaA
P1_A(5) = -cosThetaA

P1_B(1) = -cosThetaB
P1_B(2) = -cosThetaB
P1_B(3) =  0.0d0
P1_B(4) =  cosThetaB
P1_B(5) =  cosThetaB

P2_A = 1.5d0*cosThetaA**2 - 0.5d0
P2_B = 1.5d0*cosThetaB**2 - 0.5d0

DO i = 1,5
  DO j = 1,5
    
    r = sqrt((xb(j) - xa(i))**2 + yb(j)**2 + (zb(j) - za(i))**2)
        
    rk  = 1.0d0/r
    rk2 = rk*rk
    rk3 = rk2*rk
    rk6 = rk3*rk3
    rk8 = rk6*rk2
    
    alphar     = alpha(i,j) * r
    dampexp    = exp(-alphar)
    dampsum    = 1.0d0
    alpharpowk = 1.0d0
    DO k = 1,6
      alpharpowk = alpharpowk * alphar
      dampsum    = dampsum + alpharpowk * rfac(k)
    ENDDO
    f6 = 1.0d0 - dampexp * dampsum
    DO k = 7,8
      alpharpowk = alpharpowk * alphar
      dampsum    = dampsum + alpharpowk * rfac(k)
    ENDDO
    f8 = 1.0d0 - dampexp * dampsum
    
    V = V + (A(i,j) + B(i,j) * (P1_A(i) + P1_B(j)) &
          + C(i,j) * (P2_A + P2_B)) * exp(-alpha(i,j)*r) &
          + q(i)*q(j)*rk - C6(i,j)*rk6*F6 - C8(i,j)*rk8*F8
    
  ENDDO
ENDDO

END SUBROUTINE O2_O2_singlet_pot


==> O2_O2_triplet_PES.f90 <==
!----------------------------------------------------------------------------------
!
!           Recommended Second Virial Coefficients for Nitrogen and Oxygen
! 
!                          Supplementary Information
!  
!  This is a Fortran 90 program that calculates the interaction energy from the
!  triplet O2-O2 PES as a function of the center-of-mass separation R and the
!  three angles defining the mutual orientation of the two molecules. The code
!  provided here is a modified version of that of Hellmann [J. Chem. Phys. 159,
!  104303 (2023)] with parameters tuned to the B(T) values of Egan.
!    
!----------------------------------------------------------------------------------

PROGRAM O2_O2_triplet_PES

IMPLICIT NONE
REAL(8) :: R,Theta_1,Theta_2,Phi
REAL(8) :: V

OPEN(10,file='Example_input_O2-O2_triplet_PES.txt',status='old')

READ(10,*) 
READ(10,*) R
READ(10,*) Theta_1
READ(10,*) Theta_2
READ(10,*) Phi

CALL O2_O2_triplet_init_pot()

CALL O2_O2_triplet_pot(R,Theta_1,Theta_2,Phi,V)

WRITE(*,"('V = ',f9.2,' K')") V

END PROGRAM O2_O2_triplet_PES

!-----------------------------------------------------------------------------------

MODULE O2_O2_triplet_potpar

REAL(8),DIMENSION(5,5) :: A,B,C,alpha,C6,C8
REAL(8),DIMENSION(1:8) :: rfac

! Site coordinates:

REAL(8),PARAMETER,DIMENSION(1:5) :: z0 = &
 (/  0.6926631056978718D+00, & ! A
     0.4696952820693349D+00, & ! B
     0.0000000000000000D+00, & ! C
    -0.4696952820693349D+00, & ! B
    -0.6926631056978718D+00 /) ! A

! Site charges:

REAL(8),PARAMETER,DIMENSION(1:5) :: q = &
 (/  0.6429299988449205D+03, & ! A
    -0.1458498571175993D+04, & ! B
     0.1631137144662145D+04, & ! C
    -0.1458498571175993D+04, & ! B
     0.6429299988449205D+03 /) ! A

! Site-site interaction parameters:

REAL(8),PARAMETER,DIMENSION(36) :: p = &
! A
 (/ -0.2987620594698511D+08, & ! A-A
     0.7344966761816490D+08, & ! A-B
     0.1637579054102400D+08, & ! A-C
    -0.1614350418790661D+09, & ! B-B
     0.4610166838183780D+08, & ! B-C
     0.1675610889053054D+07, & ! C-C
! B
     0.1527311066081848D+08, & ! A-A
    -0.2497128476405995D+08, & ! A-B
    -0.3575321381447313D+08, & ! A-C
     0.5012175491213743D+08, & ! B-B
     0.3078865062365074D+07, & ! B-C
     0.0000000000000000D+00, & ! C-C
! C
    -0.7329843787288901D+07, & ! A-A
     0.1133441162816873D+08, & ! A-B
    -0.5667716355346617D+07, & ! A-C
    -0.2048627428804100D+08, & ! B-B
     0.8849843694451174D+07, & ! B-C
    -0.2386842378336925D+06, & ! C-C
! alpha
     0.3209421071267863D+01, & ! A-A
     0.3042529090181021D+01, & ! A-B
     0.3046591576437927D+01, & ! A-C
     0.2941998212684865D+01, & ! B-B
     0.3008826475883405D+01, & ! B-C
     0.1782760104716415D+01, & ! C-C
! C6
    -0.4163536015779267D+08, & ! A-A
     0.8018339052186993D+08, & ! A-B
    -0.7008615625211371D+08, & ! A-C
    -0.1448207078797042D+09, & ! B-B
     0.1160251761823715D+09, & ! B-C
    -0.7897200465298474D+08, & ! C-C
! C8
     0.3818820670409112D+09, & ! A-A
    -0.7521222131907355D+09, & ! A-B
     0.6327213316462243D+09, & ! A-C
     0.1377102022642416D+10, & ! B-B
    -0.1075138371801996D+10, & ! B-C
     0.7499114298091561D+09 - 0.93d5 /) ! C-C tuned

END MODULE O2_O2_triplet_potpar

!-----------------------------------------------------------------------------------

SUBROUTINE O2_O2_triplet_init_pot()
USE O2_O2_triplet_potpar

IMPLICIT NONE
INTEGER :: i

A(1,1) = p(1) ; B(1,1) = p(7)  ; C(1,1) = p(13)
A(1,5) = p(1) ; B(1,5) = p(7)  ; C(1,5) = p(13)
A(5,1) = p(1) ; B(5,1) = p(7)  ; C(5,1) = p(13)
A(5,5) = p(1) ; B(5,5) = p(7)  ; C(5,5) = p(13)

A(1,2) = p(2) ; B(1,2) = p(8)  ; C(1,2) = p(14)
A(1,4) = p(2) ; B(1,4) = p(8)  ; C(1,4) = p(14)
A(5,2) = p(2) ; B(5,2) = p(8)  ; C(5,2) = p(14)
A(5,4) = p(2) ; B(5,4) = p(8)  ; C(5,4) = p(14)
A(2,1) = p(2) ; B(2,1) = p(8)  ; C(2,1) = p(14)
A(2,5) = p(2) ; B(2,5) = p(8)  ; C(2,5) = p(14)
A(4,1) = p(2) ; B(4,1) = p(8)  ; C(4,1) = p(14)
A(4,5) = p(2) ; B(4,5) = p(8)  ; C(4,5) = p(14)

A(1,3) = p(3) ; B(1,3) = p(9)  ; C(1,3) = p(15)
A(5,3) = p(3) ; B(5,3) = p(9)  ; C(5,3) = p(15)
A(3,1) = p(3) ; B(3,1) = p(9)  ; C(3,1) = p(15)
A(3,5) = p(3) ; B(3,5) = p(9)  ; C(3,5) = p(15)

A(2,2) = p(4) ; B(2,2) = p(10) ; C(2,2) = p(16)
A(2,4) = p(4) ; B(2,4) = p(10) ; C(2,4) = p(16)
A(4,2) = p(4) ; B(4,2) = p(10) ; C(4,2) = p(16)
A(4,4) = p(4) ; B(4,4) = p(10) ; C(4,4) = p(16)

A(2,3) = p(5) ; B(2,3) = p(11) ; C(2,3) = p(17)
A(4,3) = p(5) ; B(4,3) = p(11) ; C(4,3) = p(17)
A(3,2) = p(5) ; B(3,2) = p(11) ; C(3,2) = p(17)
A(3,4) = p(5) ; B(3,4) = p(11) ; C(3,4) = p(17)

A(3,3) = p(6) ; B(3,3) = p(12) ; C(3,3) = p(18)

alpha(1,1) = p(19) ; C6(1,1) = p(25) ; C8(1,1) = p(31)
alpha(1,5) = p(19) ; C6(1,5) = p(25) ; C8(1,5) = p(31)
alpha(5,1) = p(19) ; C6(5,1) = p(25) ; C8(5,1) = p(31)
alpha(5,5) = p(19) ; C6(5,5) = p(25) ; C8(5,5) = p(31)

alpha(1,2) = p(20) ; C6(1,2) = p(26) ; C8(1,2) = p(32)
alpha(1,4) = p(20) ; C6(1,4) = p(26) ; C8(1,4) = p(32)
alpha(5,2) = p(20) ; C6(5,2) = p(26) ; C8(5,2) = p(32)
alpha(5,4) = p(20) ; C6(5,4) = p(26) ; C8(5,4) = p(32)
alpha(2,1) = p(20) ; C6(2,1) = p(26) ; C8(2,1) = p(32)
alpha(2,5) = p(20) ; C6(2,5) = p(26) ; C8(2,5) = p(32)
alpha(4,1) = p(20) ; C6(4,1) = p(26) ; C8(4,1) = p(32)
alpha(4,5) = p(20) ; C6(4,5) = p(26) ; C8(4,5) = p(32)

alpha(1,3) = p(21) ; C6(1,3) = p(27) ; C8(1,3) = p(33)
alpha(5,3) = p(21) ; C6(5,3) = p(27) ; C8(5,3) = p(33)
alpha(3,1) = p(21) ; C6(3,1) = p(27) ; C8(3,1) = p(33)
alpha(3,5) = p(21) ; C6(3,5) = p(27) ; C8(3,5) = p(33)

alpha(2,2) = p(22) ; C6(2,2) = p(28) ; C8(2,2) = p(34)
alpha(2,4) = p(22) ; C6(2,4) = p(28) ; C8(2,4) = p(34)
alpha(4,2) = p(22) ; C6(4,2) = p(28) ; C8(4,2) = p(34)
alpha(4,4) = p(22) ; C6(4,4) = p(28) ; C8(4,4) = p(34)

alpha(2,3) = p(23) ; C6(2,3) = p(29) ; C8(2,3) = p(35)
alpha(4,3) = p(23) ; C6(4,3) = p(29) ; C8(4,3) = p(35)
alpha(3,2) = p(23) ; C6(3,2) = p(29) ; C8(3,2) = p(35)
alpha(3,4) = p(23) ; C6(3,4) = p(29) ; C8(3,4) = p(35)

alpha(3,3) = p(24) ; C6(3,3) = p(30) ; C8(3,3) = p(36)

rfac(1) = 1.0d0
DO i = 2,8
  rfac(i) = rfac(i-1)/dble(i) 
ENDDO

END SUBROUTINE O2_O2_triplet_init_pot

!-----------------------------------------------------------------------------------

SUBROUTINE O2_O2_triplet_pot(R_com,ThetaA,ThetaB,Phi,V)
USE O2_O2_triplet_potpar

IMPLICIT NONE
REAL(8),INTENT(IN)  :: R_com,ThetaA,ThetaB,Phi
REAL(8),INTENT(OUT) :: V

REAL(8) :: sinThetaA,sinThetaB,sinPhi,sPsTB
REAL(8) :: cosThetaA,cosThetaB,cosPhi,cPsTB
real(8) :: P1_A(5),P1_B(5),P2_A,P2_B
REAL(8) :: xa(5),za(5),xb(5),yb(5),zb(5)
REAL(8) :: r,rk,rk2,rk3,rk6,rk8
REAL(8) :: alphar,dampexp,alpharpowk,dampsum,f6,f8

REAL(8),PARAMETER :: pi = 3.1415926535897932d0, pid180 = pi/180.0d0

INTEGER :: i,j,k

sinThetaA = sin(ThetaA * pid180)
cosThetaA = cos(ThetaA * pid180)
sinThetaB = sin(ThetaB * pid180)
cosThetaB = cos(ThetaB * pid180)
sinPhi    = sin(Phi    * pid180)
cosPhi    = cos(Phi    * pid180)

cPsTB = cosPhi * sinThetaB
sPsTB = sinPhi * sinThetaB

V = 0.0d0

DO i = 1,5
  xa(i) = sinThetaA * z0(i)
  za(i) = cosThetaA * z0(i)
  xb(i) = cPsTB     * z0(i)
  yb(i) = sPsTB     * z0(i)
  zb(i) = cosThetaB * z0(i) + R_com
ENDDO

P1_A(1) =  cosThetaA
P1_A(2) =  cosThetaA
P1_A(3) =  0.0d0
P1_A(4) = -cosThetaA
P1_A(5) = -cosThetaA

P1_B(1) = -cosThetaB
P1_B(2) = -cosThetaB
P1_B(3) =  0.0d0
P1_B(4) =  cosThetaB
P1_B(5) =  cosThetaB

P2_A = 1.5d0*cosThetaA**2 - 0.5d0
P2_B = 1.5d0*cosThetaB**2 - 0.5d0

DO i = 1,5
  DO j = 1,5
    
    r = sqrt((xb(j) - xa(i))**2 + yb(j)**2 + (zb(j) - za(i))**2)
    
    rk  = 1.0d0/r
    rk2 = rk*rk
    rk3 = rk2*rk
    rk6 = rk3*rk3
    rk8 = rk6*rk2
    
    alphar     = alpha(i,j) * r
    dampexp    = exp(-alphar)
    dampsum    = 1.0d0
    alpharpowk = 1.0d0
    DO k = 1,6
      alpharpowk = alpharpowk * alphar
      dampsum    = dampsum + alpharpowk * rfac(k)
    ENDDO
    f6 = 1.0d0 - dampexp * dampsum
    DO k = 7,8
      alpharpowk = alpharpowk * alphar
      dampsum    = dampsum + alpharpowk * rfac(k)
    ENDDO
    f8 = 1.0d0 - dampexp * dampsum
    
    V = V + (A(i,j) + B(i,j) * (P1_A(i) + P1_B(j)) &
          + C(i,j) * (P2_A + P2_B)) * exp(-alpha(i,j)*r) &
          + q(i)*q(j)*rk - C6(i,j)*rk6*F6 - C8(i,j)*rk8*F8
    
  ENDDO
ENDDO

END SUBROUTINE O2_O2_triplet_pot

